Properties of the positive and negative parity charm-strange and bottom-strange mesons $D_s$, $D_s^*$, $D_{s0}^*$, $D_{s1}$, $B_s$, $B_s^*$, $B_{s0}^*$, $B_{s1}$ from lattice QCD: masses, decay constants, and compositeness

We present a lattice-QCD determination of properties of the lightest scalar, pseudoscalar, vector, and axial-vector heavy-strange mesons. This includes the decay constants of all mesons, and the binding energies and Weinberg compositeness parameters of the positive-parity states. The calculations are performed with domain-wall fermions for the light and strange quarks and anisotropic clover actions for the charm and bottom quarks. We use seven ensembles generated by RBC/UKQCD with pion masses ranging from 431 MeV to 139 MeV and lattice spacings ranging from 0.114 fm to 0.073 fm, which allows us to perform combined chiral and continuum extrapolations. For the negative-parity mesons, we obtain $f_{D_s}=251.4(2.1)(0.4)(2.5)\:{\rm MeV}$, $f_{D_s^*}=272.5(4.3)(1.0)(2.7)\:{\rm MeV}$, $f_{B_s}=228.4(5.8)(0.5)(2.3)\:{\rm MeV}$, $f_{B_s^*}=229.2(4.4)(0.8)(2.3)\:{\rm MeV}$, $f_{D_s^*}/f_{D_s}=1.086(14)(11)$, and $f_{B_s^*}/f_{B_s}=1.003(22)(10)$. In the positive-parity sector, the finite-volume energies and decay constants are extracted using the GEVP from correlation matrices with three different types of hadron interpolating operators, including operators with covariant derivatives and meson-meson-scattering operators at both source and sink. After extrapolation to the physical point, we obtain $f_{D^*_{s0}}=136.6 (8.0)(4.0)(1.4)$ MeV, $f_{D_{s1}}=200 (33)(24)(2)$ MeV, $f_{B^*_{s0}}=207 (12)(8)(2)$ MeV, and $f_{B_{s1}}= 196 (16)(11)(2)$ MeV. Our results for $f_{B^*_{s0}}$ and $f_{B_{s1}}$ are the first from lattice QCD. L\"uscher's method is used to find the infinite-volume bound-state masses. At the physical point, we obtain $m_{D^*_{s0}}-m_D-m_K=-48 (14)(4)$ MeV, $m_{D_{s1}}-m_{D^*}-m_K=-61 (15)(2)$ MeV, $m_{B^*_{s0}}-m_B-m_K= -69 (13)(4)$ MeV, and $m_{B_{s1}}-m_{B^*}-m_K=-77 (10)(5)$ MeV. Our analysis shows consistency with the positive-parity states being predominantly molecular.

==> anc/EREparameters/Bs0Star-inverseScatteringLengthAndEffectiveRange-firstorderERE.dat <==
#Ensemble 1/a0(MeV) sigma_{1/a0}(MeV) r(MeV^{-1}) rsigma(MeV^{-1})
C00078 -109.56980760578743 39.858811379042365 0.004398106902830378 0.0013467557698267779
F1M -458.75731416207896 543.9909746940118 -0.004035727823764123 0.012850420561543615
F004 -540.2473234059244 540.7059418467761 -0.004183170678763965 0.01004702825091732
C005s -348.02220994492643 205.86705726992582 -8.179767548672685e-05 0.003419696243371429
F006 -540.2872422454404 693.7643885536759 -0.00351880642115868 0.011437984902107626
C01 -828.4526388595623 1045.0807031634918 -0.007359434452432542 0.016200446150199745


==> anc/EREparameters/Bs0Star-inversescatteringlength-zerothorderERE.dat <==
#Ensemble 1/a0(MeV) sigma_{1/a0}(MeV)
C00078 -272.1284904710917 31.607441166940237
F1M -288.94165514763574 9.535972059371721
F004 -318.4235494513681 9.872265286942275
C005s -340.1998850247774 14.008590930213524
F006 -333.6000837029101 18.71378461597456
C01 -355.19220734995525 17.173257965515592


==> anc/EREparameters/Bs1-inverseScatteringLengthAndEffectiveRange-firstorderERE.dat <==
#Ensemble 1/a0(MeV) sigma_{1/a0}(MeV) r(MeV^{-1}) rsigma(MeV^{-1})
C00078 -108.27584185567 51.15544322536565 0.004496911518767908 0.0018994479159622807
F1M -601.5864961272406 466.26291848963 -0.007080400194043442 0.010870588764626828
F004 -436.0553411204221 514.5183290442487 -0.002668163365828788 0.010061838442630077
C005s -319.66654775588194 216.18783079962466 0.00028324300655026475 0.0036571864007292464
F006 -818.251448737218 1039.0781538954736 -0.008484764089047171 0.017935758024902552
C01 -249.22745179229562 91.31183076466418 0.0017246697309654866 0.0012998865987394962


==> anc/EREparameters/Bs1-inversescatteringlength-zerothorderERE.dat <==
#Ensemble 1/a0(MeV) sigma_{1/a0}(MeV)
C00078 -251.25983164783796 25.078916704773953
F1M -299.33959985264477 9.118429214778722
F004 -302.7514314694529 18.343516051928447
C005s -336.8632207875624 11.517160141934449
F006 -333.5107428859671 10.368383913402155
C01 -364.5559415965719 14.418459866224689


==> anc/EREparameters/Ds0Star-inverseScatteringLengthAndEffectiveRange-firstorderERE.dat <==
#Ensemble 1/a0(MeV) sigma_{1/a0}(MeV) r(MeV^{-1}) rsigma(MeV^{-1})
C00078 -100.02518447139842 47.13518942525337 0.00459303938469051 0.003057058613172889
F1M -244.7369287713676 115.02698040317078 -0.00108915548619767 0.0036968727104289764
F004 -402.7257236945987 256.32699622245804 -0.004797118313836143 0.006923278178651044
C005s -242.7812566292141 41.37045955926608 4.402857901350294e-06 0.0010321196894779864
F006 -224.0919565587906 47.35555460514384 0.00036676702601229203 0.0011347011441436752
C01 -274.321374570854 76.74131295537839 -0.0006811692027229439 0.0019181256582865504


==> anc/EREparameters/Ds0Star-inversescatteringlength-zerothorderERE.dat <==
#Ensemble 1/a0(MeV) sigma_{1/a0}(MeV)
C00078 -151.948332671137 24.524682690000226
F1M -214.59807002284225 19.33511113273932
F004 -236.903025302747 12.853303338618089
C005s -236.82675924367092 8.149546569684334
F006 -236.09967139714522 21.549648315885314
C01 -251.51260998050014 35.13096736559504


==> anc/EREparameters/Ds1-inverseScatteringLengthAndEffectiveRange-firstorderERE.dat <==
#Ensemble 1/a0(MeV) sigma_{1/a0}(MeV) r(MeV^{-1}) rsigma(MeV^{-1})
C00078 -131.60564940369696 105.39704243985008 0.0024616895368741788 0.00663275630218078
F1M -339.0685929575568 208.04784609038407 -0.0034941223537625775 0.006603642468169158
F004 -384.72984258585427 174.7849487324433 -0.0030849821363203578 0.004042116428886584
C005s -219.71113524182064 52.60944830107984 0.0009809195032052939 0.001197662673281802
F006 -463.1839922271144 489.8829109919021 -0.004843294335528692 0.011635454370873701
C01 -351.0072774306876 346.1491486390945 -0.0031565321040062794 0.00921224730884473


==> anc/EREparameters/Ds1-inversescatteringlength-zerothorderERE.dat <==
#Ensemble 1/a0(MeV) sigma_{1/a0}(MeV)
C00078 -159.283189862325 17.796692528826927
F1M -233.92356289744137 11.305583036235955
F004 -261.4756589921348 11.682510553004777
C005s -246.5831338111819 13.234477187808576
F006 -266.3655280113253 11.112158041488389
C01 -238.63567088126652 32.047380673269636


==> anc/FiniteVolumeBindingEnergies/Bs0StarFiniteVolumeDeltaE.dat <==
#Ensemble DeltaE(MeV) DeltaEsigma(MeV) DeltaE_1(MeV) DeltaE_1sigma(MeV)
C00078 -77.28073577243795 15.933483687019427 -38.74832839274505 22.081847095632714
F1M -84.52375205312003 4.983817597266485 8.181412248495809 18.01533423715643
F004 -101.2696927713721 5.138937544515473 18.38041362623314 19.6453758561438
C005LV -108.34384068110076 11.20058443404377 24.639665950247736 12.023459757102248
C005 -112.08046780418137 10.982533783878901 25.321171982629025 20.105482978247505
F006 -107.12390669111443 10.105145686645805 22.610215771302457 21.056408882575646
C01 -114.89019822840446 9.54616274189446 8.881271630698466 15.690497851267407


==> anc/FiniteVolumeBindingEnergies/Bs1FiniteVolumeDeltaE.dat <==
#Ensemble DeltaE(MeV) DeltaEsigma(MeV) DeltaE_1(MeV) DeltaE_1sigma(MeV) DeltaE_2(MeV) DeltaE_2sigma(MeV)
C00078 -66.27993908219123 12.120447490332877 -31.346192510795895 27.97521943718998 -5.393659560922935 35.70649011903908
F1M -89.97141931758406 4.883366206988714 -32.51359732842731 23.053730662994813 -8.235588843963843 19.971955694396804
F004 -93.4320180945806 9.00699490060356 27.49614919710582 36.36722390420781 -29.116894419672867 27.229760347320557
C005LV -110.57854466682704 11.42503494420863 33.631438594823436 13.264737904730898 34.17499797509496 35.07069480829421
C005 -105.94513922251247 6.964854104669727 27.399845028401934 16.32307614073071 -32.48420500486507 17.744144508616582
F006 -106.77647906260151 5.551351249302108 -3.187523040363258 25.01150970412509 -9.22425063955602 26.34222291152484
C01 -119.32019996958061 10.474618504768594 73.84387583807165 33.93943864157887 -43.66119507364098 11.480142458881144


==> anc/FiniteVolumeBindingEnergies/Ds0StarFiniteVolumeDeltaE.dat <==
#Ensemble DeltaE(MeV) DeltaEsigma(MeV) DeltaE_1(MeV) DeltaE_1sigma(MeV)
C00078 -30.998509510279167 8.053069023678948 23.39414509591565 11.523158157888433
F1M -59.88360329971735 9.038801235411366 24.201755292493765 11.459813617068669
F004 -76.22696085044475 5.473786696876502 30.7180461108522 18.300965506560843
C005LV -64.99383597744666 6.213717715367728 32.578922240472174 7.120917336245038
C005 -76.79673480630346 4.6008660696264245 39.260183746221436 13.621686636015177
F006 -74.6042162951748 9.128164991727324 59.269379519685046 16.636967899749404
C01 -79.25307022505066 13.965149800031272 43.73242916766923 18.57187497026818


==> anc/FiniteVolumeBindingEnergies/Ds1FiniteVolumeDeltaE.dat <==
#Ensemble DeltaE(MeV) DeltaEsigma(MeV) DeltaE_1(MeV) DeltaE_1sigma(MeV) DeltaE_2(MeV) DeltaE_2sigma(MeV)
C00078 -32.71296804061395 6.177839200148923 19.12964159273951 12.499755835536988 17.809917522845186 19.696835350819267
F1M -67.44053567618916 5.399224909618641 15.849606451543409 9.20080983065576 25.073540726182458 23.88293261128494
F004 -86.02422331331186 5.56117706402311 30.46721758450496 12.963853509696706 53.857056784905375 15.16390205697364
C005LV -66.4564284309129 9.183942048445774 34.72655799177472 11.205997898082677 44.1444155555053 28.96434372754054
C005 -82.18881295806644 8.19251494003954 57.15845267625489 26.8018928818426 -7.617100947574219 11.62793234668512
F006 -86.51455878289042 5.296952435923543 30.288517227658346 21.443253039782235 20.2512380542491 23.45790712733149
C01 -72.28312048899028 12.732364933332873 38.1874824894419 34.33681544290336 -3.398892472648037 38.70085384554077


==> anc/FiniteVolumeDecayConstants/Bs0StarFiniteVolumef.dat <==
#Ensemble f(MeV) fsigma(MeV) f_1(MeV) f_1sigma(MeV)
C00078 221.50762197449265 4.348812599660019 59.76803696562942 8.303127590896079
F1M 210.7046693754562 6.2941846376105035 83.35825237349243 3.901141891139263
F004 204.72959883971296 6.407848282405356 111.66047828607032 13.327260877721796
C005LV 218.0157044536182 3.591501773632407 72.1878136619546 4.15854039332519
C005 212.4190009328487 4.424684220464471 86.24396629307984 4.582644192880862
F006 213.5453572179915 6.24152970814596 83.85802283020872 6.5802592611789015
C01 229.96103733069657 6.563122596024554 77.89642404414496 10.722940249887841


==> anc/FiniteVolumeDecayConstants/Bs1FiniteVolumef.dat <==
#Ensemble f(MeV) fsigma(MeV) f_1(MeV) f_1sigma(MeV) f_2(MeV) f_2sigma(MeV)
C00078 238.45650005224437 6.1903791294174315 58.42577423146958 7.713439741504812 14.840930383445102 5.429006924919967
F1M 214.71331504159 11.17763581567403 170.5860640420543 12.914563874196707 6.133723620257492 5.772208392600755
F004 228.8109473539094 12.836266965209607 111.28414044910942 9.194976984855275 11.07094612077706 15.41730568696075
C005LV 247.67176062075694 12.224905027772172 80.40450167458583 10.392564820317126 63.655436169050354 33.86387519153433
C005 240.32017023847507 5.56505473339451 97.31938747360289 11.101213241492088 14.907668621807105 29.5581296650252
F006 226.73832190996268 9.00248433260732 103.51772329240617 6.643045502607241 7.568264652561504 24.745012979112026
C01 249.69207416406033 5.545140625471189 92.75947118786111 7.602313111355062 26.83831454040083 10.850552582090492


==> anc/FiniteVolumeDecayConstants/Ds0StarFiniteVolumef.dat <==
#Ensemble f(MeV) fsigma(MeV) f_1(MeV) f_1sigma(MeV)
C00078 140.07784193054218 7.084949476143237 51.372260429833595 15.776338335909761
F1M 133.6358748816136 4.776881448354122 82.56896321599741 5.732484320712073
F004 143.27141113387262 5.528648890199924 101.8323565988428 3.969550345543991
C005LV 139.8981300353204 4.471368059635444 95.96766848493591 6.475113259404157
C005 137.81336594154104 3.164012270286306 98.24953386553732 9.566568350760676
F006 148.2982674503369 4.748034803220474 90.00613105727582 4.719214896982975
C01 149.66770774586038 6.781714662569821 123.9113910469768 39.86962537675728


==> anc/FiniteVolumeDecayConstants/Ds1FiniteVolumef.dat <==
#Ensemble f(MeV) fsigma(MeV) f_1(MeV) f_1sigma(MeV) f_2(MeV) f_2sigma(MeV)
C00078 221.8040764038207 8.336986525999162 136.1156870342004 32.0804880978536 21.5200583885729 37.33255247081737
F1M 189.52495481852904 18.466141558519862 164.01993567746598 13.093844954173106 17.89827671777675 7.417433437783262
F004 229.02853618801444 10.61982907747455 156.88353891011565 23.943303710435128 4.925908214126081 1.536366484773143
C005LV 226.3442808044632 22.13455644656631 119.1502469328425 22.201775346569683 30.224300387527546 3.7720473141749644
C005 237.6819235008376 24.133638684767835 126.80808350424849 16.704871258782845 64.3214046590843 4.089186512755246
F006 246.8359372409609 8.227172480080338 140.4753677429153 9.432684804823456 10.429603978914377 4.651970352094208
C01 245.88892230299263 9.300937863290448 112.4856658616603 21.381184897384113 43.78409301678898 39.89004551540086


==> anc/FiniteVolumeNegativeParityDecayConstants/negparitydecayconstbottomJ0.dat <==
#Ensemble f(MeV) fsigma(MeV)
C00078 252.70719358853697 3.8471983557357046
F1M 244.71185286845505 3.8427450946941666
F004 246.903119243176 4.614099835192747
C005 261.78664113151007 4.349015367277174
C005LV 262.847758141083 4.347859492571557
F006 248.64052082260574 3.7528996209824714
C01 266.24456412867676 4.5440900738371885


==> anc/FiniteVolumeNegativeParityDecayConstants/negparitydecayconstbottomJ1.dat <==
#Ensemble f(MeV) fsigma(MeV)
C00078 255.3410971223297 2.6383485629880457
F1M 243.16335209805214 3.100042071498434
F004 250.2949876198409 2.591528595028197
C005 260.6400062221739 2.3301098693770643
C005LV 262.3318295039059 2.6379740104976053
F006 247.95845753036838 2.4101045281931746
C01 263.9274566190976 2.7183436721758345


==> anc/FiniteVolumeNegativeParityDecayConstants/negparitydecayconstbottomfratio.dat <==
#Ensemble f_{B_s^*}/f_{B_s} sigma_{f_{B_s^*}/f_{B_s}}
C00078 1.0105561084012946 0.01574315684057013
F1M 0.9937896907340213 0.01563571572374418
F004 1.013882121137895 0.019679849568016806
C005 0.9957435875319076 0.016197722303069068
C005LV 0.9981698508830118 0.017730784219263624
F006 0.9973303157484705 0.014063604479619338
C01 0.9914506929137911 0.017211761435487236


==> anc/FiniteVolumeNegativeParityDecayConstants/negparitydecayconstcharmJ0.dat <==
#Ensemble f(MeV) fsigma(MeV)
C00078 255.38038240341143 0.9769437604137636
F1M 254.08341965136538 0.7557967605216138
F004 258.7317457604937 1.0422181152250551
C005 260.0180281347147 1.4061989548066876
C005LV 260.8551028866923 1.234449168037948
F006 260.2695300006809 0.6576840985486904
C01 263.56815027377456 1.750848513281027


==> anc/FiniteVolumeNegativeParityDecayConstants/negparitydecayconstcharmJ1.dat <==
#Ensemble f(MeV) fsigma(MeV)
C00078 276.0166124094051 1.717262675441707
F1M 275.84059441276395 2.2899003904351822
F004 284.3173822282331 2.534015499061312
C005 285.6924853129972 2.4471786631362873
C005LV 286.41789409435194 1.9068769837108699
F006 286.13018757083324 4.501471513706149
C01 290.82860300750957 1.8730944899829813


==> anc/FiniteVolumeNegativeParityDecayConstants/negparitydecayconstcharmfratio.dat <==
#Ensemble f_{D_s^*}/f_{D_s} sigma_{f_{D_s^*}/f_{D_s}}
C00078 1.080810613674864 0.0071479106403146905
F1M 1.0856312283848246 0.010744952591709258
F004 1.0988909296996716 0.009454066575833529
C005 1.098754274239541 0.013505091315339631
C005LV 1.0980073604332572 0.007270194827130213
F006 1.0993620996729778 0.017456438471413302
C01 1.1034391439709827 0.009923297301501832


==> anc/HandKmasses/BStarmass.dat <==
#Ensemble E(lattice units) Esigma(lattice units) E(MeV) Esigma(MeV)
C00078 3.0831813859046564 0.0059796596503326515 5332.053888783513 18.56316481243566
F1M 1.971677903549606 0.0012073328818504616 5339.303762812333 19.986013297129514
F004 2.244465039385283 0.0011461346152613695 5348.560188855129 20.383992584202876
C005LV 3.000149621506353 0.002099586180172297 5354.667044464539 15.461727311703623
C005 2.997981759827855 0.0026861598206033986 5350.797844940756 15.737924769026325
F006 2.2457759435363887 0.001152320079233074 5351.684073447214 20.39766349273457
C01 3.006403677173459 0.0019193142194788907 5365.8292830191895 15.417401124482081


==> anc/HandKmasses/Bmass.dat <==
#Ensemble E(lattice units) Esigma(lattice units) E(MeV) Esigma(MeV)
C00078 3.063597825636074 0.006240249010705483 5298.186079655026 18.73781225657202
F1M 1.9542777924827133 0.0010806145979271689 5292.184262043187 19.760653482560567
F004 2.2251287939971927 0.001000809702261544 5302.48191609531 20.16767063787012
C005LV 2.972334711140001 0.0016194744371594463 5305.022992442674 15.14014440373906
C005 2.9710220406779917 0.0020876815136611003 5302.680138202079 15.315288942596203
F006 2.226666115627769 0.0009158829321533494 5306.145353540974 20.158495020361393
C01 2.979102586560244 0.0014188188360500474 5317.102296492723 15.109231900460234


==> anc/HandKmasses/DStarmass.dat <==
#Ensemble E(lattice units) Esigma(lattice units) E(MeV) Esigma(MeV)
C00078 1.1634733900646166 0.0022987863300480186 2012.110880777748 7.0460291005470514
F1M 0.7472724173451577 0.0006974090948220819 2023.613706170687 7.707681587274482
F004 0.8567627342085379 0.0007521777598751662 2041.6655956189459 7.916455818549482
C005LV 1.146096457160583 0.0011919969665421684 2045.5529567402084 6.1126575357537
C005 1.145418283189214 0.00112349824543125 2044.342551836109 6.06798829970235
F006 0.8579116695480604 0.000763922363544722 2044.403508533028 7.932903723535221
C01 1.1568138031399176 0.0010758426893823316 2064.6812758441247 6.094463412655728


==> anc/HandKmasses/Dmass.dat <==
#Ensemble E(lattice units) Esigma(lattice units) E(MeV) Esigma(MeV)
C00078 1.0829012771870377 0.001114593468933699 1872.769468767263 5.747385156578069
F1M 0.6914358310699074 0.0004063031047391661 1872.4082305373092 7.001352890533725
F004 0.794956572441885 0.0004885520116700731 1894.381512129012 7.248712922367481
C005LV 1.0608103962203217 0.0007605876300341752 1893.33439517403 5.47501278408543
C005 1.060930150930532 0.0006154863834803528 1893.5481333808134 5.417200940787395
F006 0.7968138826975906 0.000364551366254063 1898.8074824683583 7.223751529213033
C01 1.071197343934419 0.0005957175416312882 1911.8730194541508 5.460500522308282


==> anc/HandKmasses/Kmass.dat <==
#Ensemble E(lattice units) Esigma(lattice units) E(MeV) Esigma(MeV)
C00078 0.2883762142682373 0.00026458624057394524 498.71782495548956 1.5127446285656823
F1M 0.19079571018824523 0.00019396435460589188 516.674783189768 1.9789374961772193
F004 0.22485230608948734 0.0005777843913392176 535.8230454112484 2.447649351267321
C005LV 0.3057270251275641 0.000489548185470086 545.6615944476764 1.7607261920431587
C005 0.307042600828254 0.00047462811475238386 548.0096339582677 1.7534209205728384
F006 0.2318048791835443 0.0004262220331765846 552.3910270943861 2.320352119498647
C01 0.32451241628091887 0.0004461282979304268 579.189760578184 1.807407377972636


==> anc/InfiniteVolumeGroundStateBindingEnergies/Bs0StarDeltaE-InfV-firstorderERE.dat <==
#Ensemble DeltaE(MeV) DeltaEsigma(MeV)
C00078 -36.43158506644051 18.03399522667676
F1M -81.8119596949675 5.768854324694298
F004 -96.83573105441667 6.171278358930165
C005s -108.1426880018688 10.179034619124714
F006 -102.24972814609362 11.207029184434866
C01 -111.171968880544 10.136698417562522


==> anc/InfiniteVolumeGroundStateBindingEnergies/Bs0StarDeltaE-InfV-zerothorderERE.dat <==
#Ensemble DeltaE(MeV) DeltaEsigma(MeV)
C00078 -77.18375511149313 16.05090901875787
F1M -83.2536961642032 5.171687902839792
F004 -97.09265457233057 5.600886784718401
C005s -108.21516783655237 8.223445309146697
F006 -103.62515629597561 10.837984928015723
C01 -112.27251869485957 10.07355284783225


==> anc/InfiniteVolumeGroundStateBindingEnergies/Bs1DeltaE-InfV-firstorderERE.dat <==
#Ensemble DeltaE(MeV) DeltaEsigma(MeV)
C00078 -34.74069068026117 19.20103865252727
F1M -85.62771065289867 6.04363511268342
F004 -85.39468186977352 10.991639591086765
C005s -102.74828046300175 7.9739193848625565
F006 -102.66568793592059 6.279306114170817
C01 -108.20268123748376 14.470014238630903


==> anc/InfiniteVolumeGroundStateBindingEnergies/Bs1DeltaE-InfV-zerothorderERE.dat <==
#Ensemble DeltaE(MeV) DeltaEsigma(MeV)
C00078 -66.14553391457926 12.215650633268657
F1M -88.8939809621708 5.042359264546189
F004 -88.41582744772428 10.007565826374593
C005s -106.10714909656537 6.737801258827011
F006 -103.32469509218087 5.9622647616104585
C01 -117.6779245994809 8.588069480560252


==> anc/InfiniteVolumeGroundStateBindingEnergies/Ds0StarDeltaE-InfV-firstorderERE.dat <==
#Ensemble DeltaE(MeV) DeltaEsigma(MeV)
C00078 -24.069380970165117 11.279221474421833
F1M -54.355915379293414 9.59927537107518
F004 -68.32919564152992 8.447732522860885
C005s -66.05134881222595 5.749105306227649
F006 -61.23477697757488 11.323810029822331
C01 -69.6859978672452 16.434211639234576


==> anc/InfiniteVolumeGroundStateBindingEnergies/Ds0StarDeltaE-InfV-zerothorderERE.dat <==
#Ensemble DeltaE(MeV) DeltaEsigma(MeV)
C00078 -29.47753477600063 8.781476470152542
F1M -55.43178826659024 9.925882469419571
F004 -64.94701708782945 6.751245210019658
C005s -63.897518668634575 4.237063426700078
F006 -63.406141346037124 11.146142541248834
C01 -69.89099324660644 16.620202189441564


==> anc/InfiniteVolumeGroundStateBindingEnergies/Ds1DeltaE-InfV-firstorderERE.dat <==
#Ensemble DeltaE(MeV) DeltaEsigma(MeV)
C00078 -27.573248446165298 8.050713555937731
F1M -64.31491897637642 6.3034754718055765
F004 -79.92249913855653 7.731461715770049
C005s -67.65277910553034 10.00163428125014
F006 -79.94288647194037 8.056835330623203
C01 -61.07725209953077 16.396215914593583


==> anc/InfiniteVolumeGroundStateBindingEnergies/Ds1DeltaE-InfV-zerothorderERE.dat <==
#Ensemble DeltaE(MeV) DeltaEsigma(MeV)
C00078 -31.46556343443429 6.679486190251684
F1M -64.08685090069297 5.936623546720237
F004 -77.19275932723458 6.561113044456931
C005s -68.00082416640502 6.96975341628762
F006 -78.25652860054129 6.203856599961812
C01 -61.927428807398286 15.499091408512196


==> anc/Z/Bs0Star-Z-firstorderERE.dat <==
#Ensemble Z Zsigma
C00078 -4.036269129260879 2.7717279150140364
F1M -0.35953612357276177 1.3216870974844708
F004 0.23704332911877196 0.4730093228148791
C005s -0.5013879806055866 1.0520222896473603
F006 0.02723620869209619 0.6810839706294034
C01 0.39054709747667754 0.4300294335950527


==> anc/Z/Bs0Star-Z-zerothorderERE.dat <==
#Ensemble Z Zsigma
C00078 0.05902053097900688 0.011326802200549338
F1M 0.061045241231661905 0.003459350052907785
F004 0.06750676109708045 0.003499409593079035
C005s 0.07279576371813903 0.004969918314477694
F006 0.06923419357207802 0.006487919962757171
C01 0.07073084723360511 0.005682739956039497


==> anc/Z/Bs1-Z-firstorderERE.dat <==
#Ensemble Z Zsigma
C00078 -4.670965285048103 3.6864569147091277
F1M 0.07281249096061032 1.3512429910002062
F004 -0.1585507531297801 0.7741787667846696
C005s -0.6040987903858142 0.8561441133445887
F006 0.37280907143221836 0.5100441973973556
C01 -2.3443349024921365 1.6722474530058142


==> anc/Z/Bs1-Z-zerothorderERE.dat <==
#Ensemble Z Zsigma
C00078 0.05130454296426656 0.008836567601276296
F1M 0.06489770792811832 0.0033379232088229078
F004 0.06205979180507754 0.006413311312507448
C005s 0.07165239319366751 0.004084357225527847
F006 0.06920678174100131 0.0035751588692258165
C01 0.07391558399185416 0.004812826250885738


==> anc/Z/Ds0Star-Z-firstorderERE.dat <==
#Ensemble Z Zsigma
C00078 -1.6812587806820685 1.214165347941508
F1M 0.04070118657242877 0.44768055066411283
F004 0.3966476310552566 0.28099933507922414
C005s -0.005488329915651046 0.1980913677886488
F006 -0.1252565536467047 0.3192710980386627
C01 0.05747557686200709 0.3887030456089406


==> anc/Z/Ds0Star-Z-zerothorderERE.dat <==
#Ensemble Z Zsigma
C00078 0.0181530548829402 0.00525522899412828
F1M 0.03177821484673137 0.005347236852318688
F004 0.03537119126801777 0.0034205264558728175
C005s 0.03393071474436035 0.0021140555651730005
F006 0.03322861632271036 0.005475040696272596
C01 0.03426882065501762 0.007760225478790848


==> anc/Z/Ds1-Z-firstorderERE.dat <==
#Ensemble Z Zsigma
C00078 -1.6232394358950828 1.4723118368964487
F1M 0.2675908839935692 0.3379955690566979
F004 0.36320768787220975 0.24115378754156155
C005s -0.3619948696313794 0.3739864583283055
F006 0.29332732709621806 0.4026498661285527
C01 0.13118053640754396 0.45758590881916866


==> anc/Z/Ds1-Z-zerothorderERE.dat <==
#Ensemble Z Zsigma
C00078 0.019857074429287875 0.0040896385413077205
F1M 0.037481642054074754 0.0032541497732095693
F004 0.04269127707844269 0.0033432212430377787
C005s 0.03696632645147241 0.003556334588949004
F006 0.041609278208333246 0.003052256519939373
C01 0.031438047630092454 0.0074824203951928455


==> anc/g/Bs0Star-g-firstorderERE.dat <==
#Ensemble g(MeV) gsigma(MeV)
C00078 55432.23037507189 21668.54031857885
F1M 32346.591141791003 15450.546468130242
F004 26403.18818569308 8608.65286856013
C005s 37858.34953237446 12547.504292278521
F006 29679.33724336428 10697.358306548373
C01 23571.28199030923 8884.78287019393


==> anc/g/Bs0Star-g-zerothorderERE.dat <==
#Ensemble g(MeV) gsigma(MeV)
C00078 29729.52638263039 1517.609622497622
F1M 30136.706247018406 385.05282263391877
F004 30877.59963946174 356.0184121900124
C005s 31419.743428471316 480.31513265930727
F006 31077.96590413607 643.9404082119042
C01 31303.967827761353 555.3796355951052


==> anc/g/Bs1-g-firstorderERE.dat <==
#Ensemble g(MeV) gsigma(MeV)
C00078 57615.02450027197 27065.779343173344
F1M 25865.481443537705 15296.365952866081
F004 31380.200299219436 11012.78315900428
C005s 39549.57834026405 10911.439276395884
F006 23613.446068453846 9776.227787784466
C01 56649.2103636116 15217.04176912705


==> anc/g/Bs1-g-zerothorderERE.dat <==
#Ensemble g(MeV) gsigma(MeV)
C00078 29043.75629122308 1217.807491466208
F1M 30779.099802248038 358.42665582254443
F004 30500.22430471544 718.7445154137681
C005s 31544.590653656334 397.7778932849176
F006 31323.03305398582 358.83117218489963
C01 31843.122732946944 457.0504583654052


==> anc/g/Ds0Star-g-firstorderERE.dat <==
#Ensemble g(MeV) gsigma(MeV)
C00078 15085.278429234044 4319.992115663396
F1M 11169.580310880798 2355.271214188759
F004 9181.736079092598 2118.4020152604253
C005s 12081.725721239562 1090.6922125811948
F006 12461.686350803102 1699.9284408859942
C01 11483.987379703442 2257.101261557506


==> anc/g/Ds0Star-g-zerothorderERE.dat <==
#Ensemble g(MeV) gsigma(MeV)
C00078 10074.651934625921 780.5350243830134
F1M 11586.860439358303 415.6968941456607
F004 11913.855074852414 252.9150780727273
C005s 11841.176036746781 161.8532466433129
F006 11767.205785235185 434.0883035799341
C01 11840.011717074623 836.3591621378198


==> anc/g/Ds1-g-firstorderERE.dat <==
#Ensemble g(MeV) gsigma(MeV)
C00078 16155.391887274369 4834.4919797719485
F1M 10674.440201514664 2543.0595981514834
F004 10473.737787813443 1956.220467652548
C005s 14828.699275163035 1869.4353807035397
F006 10673.426750077022 3114.753087826347
C01 10968.925723921631 2927.816324093673


==> anc/g/Ds1-g-zerothorderERE.dat <==
#Ensemble g(MeV) gsigma(MeV)
C00078 10865.390151536498 556.7958582913228
F1M 12649.272298157604 243.14514405972494
F004 13045.718410564128 219.06048296106718
C005s 12667.922467847959 270.55371466799704
F006 13013.926856160077 205.78443309450594
C01 12222.114907874233 698.2793927114875

